Half canonical rings of Gorenstein spin curves of genus two

We introduce the notion of generalised Gorenstein spin structure on a curve and we give an explicit description of the associated section ring for curves of genus two with ample canonical bundle, obtaining five different formats.

==> anc/code-spin-curves.m <==
Computer code for

<< Half canonical rings of Gorenstein spin curves of genus two >>

Stephen Coughlan, Marco Franciosi, Rita Pardini, Sönke Rollenske

July 2025

=============================================

Proof of 5.2 for Type B(1)

This code runs in the Magma online calculator: magma.maths.usyd.edu.au/calc/

//////////////////////////////////////

// First set up curve of type B(1)

Q:=Rationals();
R<x,y,w,v,z,u>:=PolynomialRing(Q,[1,2,3,4,5,6]);

M:=Matrix(4,[
0,y,w,z,
x,w,v,u
]);

// choose simple values for g8, h8
// this does not affect the computations

g8:=y^4+v^2;
h8:=x^8+v^2;

I:=Ideal(Minors(M,2) cat [z^2-y*g8,z*u-w*g8,u^2-v*g8-x^4*h8]);

// For proof of 5.2 Type B(1): compute the Hilbert series of curve B(1)

S<t>:=PowerSeriesRing(Q,100);

// this displays the Hilbert series of the curve of type B(1):

S!HilbertSeries(quo<R|I>);

// check that the computed Hilbert series matches that of
// a genus 2 curve with h^0(L)=1:

$1 eq ((1-t^10)/((1-t)*(1-t^2)*(1-t^5)));

// The converse of 5.2 for B(1)

// compute the primary decomposition of the ideal of C

I:=Ideal(I);
PD:=PrimaryDecomposition(I);
for P in PD do
 IsRadical(P);
 IsPrime(P);
 MinimalFreeResolution(GradedModule(P));
 Terms($1);
end for;

// thus C has two reduced irreducible components C1 and C2

// the terms of the free resolution of the ideal of C1 have the
// following ranks:
// 0 -> R -> R^4 -> R^6 -> R^4 -> R -> R_C1
// and the fourth term has grading R(-22)

// thus p_a(C1)= h^0(omega_C1) = h^0(Ext^4(O_C1, omega_PP)) = 
// = h^0(O(22-1-2-3-4-5-6)) = h^0(O(1))=1
// Hence p_a(C1) = 1

// (In fact, examining the ideal of C1, we see that C1 is 
// isomorphic to a hypersurface of weighted degree 12 in P(1,4,6))


// the terms of the free resolution of the ideal of C2 have the
// following ranks:
// 0 -> R^3 -> R^11 -> R^14 -> R^7 -> R -> R_C2
// and the fourth term has grading R(-21)+R(-20)+R(-18)

// thus p_a(C2)= h^0(omega_C2) = h^0(Ext^4(O_C2, omega_PP)) = 
// = h^0(O(21-1-2-3-4-5-6)) + h^0(O(20-1-2-3-4-5-6)) + h^0(O(18-1-2-3-4-5-6)) 
// = h^0(O)=1
// Hence p_a(C2) = 1


// We can also compute the minimal free resolution of the ideal of C
// directly:

MinimalFreeResolution(GradedModule(I));
Terms($1);

// the terms of the free resolution of I_C have the following ranks:
// 0 -> R -> R^9 -> R^16 -> R^9 -> R -> R_C
// the fourth term has grading R(-23)

// thus omega_C = Ext^4(O_C, omega_PP) = O(23-1-2-3-4-5-6) = O(2)





=============================================

Proof of 5.2 for Type B(0)

This code runs in the Magma online calculator: magma.maths.usyd.edu.au/calc/

/////////////////////////////

// set up curve of type B(0)

Q:=Rationals();
R<y1,y2,z1,z2,v,t1,t2,u>:=PolynomialRing(Q,[2,2,3,3,4,5,5,6]);

// choose simple value for g8, this does not affect later computations

g8:=y1^4+y2^4+v^2;

M:=Matrix(4,[
y1,0,z1,t1,
0,y2,z2,t2,
z1,z2,v,u,
t1,t2,u,g8
]);

I:=Minors(M,2);

S<t>:=PowerSeriesRing(Q,100);

// this displays the Hilbert series of the curve of type B(0):

S!HilbertSeries(quo<R|I>);

// check that the computed Hilbert series matches that of
// a genus 2 curve with h^0(L)=0:

$1 eq ((1-t^6)*(1-t^6)/((1-t^2)*(1-t^2)*(1-t^3)*(1-t^3)));

// The converse of 5.2 for B(0)

// compute the primary decomposition of the ideal of C

I:=Ideal(I);
PD:=PrimaryDecomposition(I);
for P in PD do
 IsRadical(P);
 IsPrime(P);
 MinimalFreeResolution(GradedModule(P));
 Terms($1);
end for;

// thus C has two reduced irreducible components C1 and C2

// the terms of the free resolution of the ideal of C1 have the
// following ranks:
// 0 -> R^3 -> R^17 -> R^39 -> R^46 -> R^29 -> R^9 -> R -> R_C1
// and the sixth term has grading R(-27)+R(-29)+R(-30)

// thus p_a(C1)= h^0(omega_C1) = h^0(Ext^6(O_C1, omega_PP)) = 
// = h^0(O(30-2-2-3-3-4-5-5-6)) = h^0(O)=1
// Hence p_a(C1) = 1


// the terms of the free resolution of the ideal of C2 have the
// same ranks and degrees as for C1:
// 0 -> R^3 -> R^17 -> R^39 -> R^46 -> R^29 -> R^9 -> R -> R_C2
// and the sixth term has grading R(-27)+R(-29)+R(-30)

// thus p_a(C2)= h^0(omega_C2) = h^0(Ext^6(O_C2, omega_PP)) = 
// = h^0(O(30-2-2-3-3-4-5-5-6)) = h^0(O)=1
// Hence p_a(C2) = 1


// We can also compute the minimal free resolution of the ideal of C
// directly:

MinimalFreeResolution(GradedModule(I));
Terms($1);

// the terms of the free resolution of I_C have the following ranks:
0 1 20 64 90 64 20 1 0
// 0 -> R -> R^20 -> R^64 -> R^90 -> R^64 -> R^20 -> R -> R_C
// the fourth term has grading R(-32)

// thus omega_C = Ext^6(O_C, omega_PP) = O(32-2-2-3-3-4-5-5-6) = O(2)


